A Tool-Invariant Framework for Teaching and Assessing Computational Methods in the Age of Agentic AI

Learning a computational method has always meant learning to operate a tool -- pencil, slide rule, calculator, or programming language. Agentic artificial intelligence, which writes, executes, and revises simulation code from natural-language specifications, is the latest and largest step in a centuries-long migration of mechanical work from human to tool. I argue that what a learner must know has remained remarkably stable: the inputs and outputs of a method, the concept of what it does, the terminology to communicate about it, the judgment to evaluate its results, and the skill of operating the current tool. This paper organizes these requirements into a tool-invariant framework spanning single-digit addition to agent-orchestrated molecular dynamics, argues that verification -- not code authorship -- is now the load-bearing skill, and draws the consequence for assessment: when artifacts can be generated on demand, the artifact no longer certifies the student. I describe a practical response, designed for the small classes where the subject lives -- AI-free in-class coding quizzes paired with oral defenses of comment-stripped, AI-assisted work -- and argue that the real product of a computational physics course is the student's ability to explain and defend computational artifacts in the language of the discipline.

==> anc/supplement_tex.tex <==
% =====================================================================
% Supplementary material for:
% "A Tool-Invariant Framework for Teaching and Assessing Computational
%  Methods in the Age of Agentic AI" (draft_paper_v5.tex)
% Contents: the scaffolded-progression tables (S1, S2) plus the full
%   oral-defense rubric, probe bank, and logistics.
% Updated 2026-07-13 for the v5 lean rewrite: the scaffolded progression
%   (old main-text Sec. IV, Tables II and III) moved HERE as Tables S1/S2;
%   fixed-text references updated to v5's renumbered main-text sections
%   (IV Sensemaking, V Teaching practices, VI Assessment, VIII Open qs).
% v2 = v1 revised per simulated referee reports A/B/C:
%   VI F -> VI E cross-reference fixed; pillar-alignment table reconciled
%   with the main text ("every pillar assessed," not "one-to-one");
%   unvalidated-defaults acknowledgment + oral-assessment literature
%   added; retake-cap rationale and its fairness tension stated;
%   D1 scope clarified (student's own project); empirical-sounding
%   phrasings recast as design intent.
% Calibrated 2026-07-10 to the author's actual parameters: HARD 10-minute
%   sessions (not 18), ~15 students, 0-100 scale, NO defense retakes
%   (mastery machinery lives in the course's spec-graded weekly quizzes;
%   spec-graded report submissions retired — agents satisfy specs for
%   free); informed by one semester of informal predecessor
%   defenses (Classical Mechanics + Adv Computational Physics, BOTH F2025)
%   atop years of oral examinations in PHYS 320 since 2018.
% Compile: pdflatex supplementary_rubric_v2 (twice)
% =====================================================================
\documentclass[aapt,ajp,preprint,amsmath,amssymb]{revtex4-2}

\usepackage{graphicx}
\usepackage{array}
\usepackage{rotating}   % sidewaystable for the progression table (S1)
\usepackage[colorlinks=true,linkcolor=blue,citecolor=blue,urlcolor=blue]{hyperref}

\newcolumntype{L}[1]{>{\raggedright\arraybackslash}p{#1}}

% Supplementary numbering
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thesection}{S\Roman{section}}

\begin{document}

\title{Supplementary Material: Scaffolded Progression, Oral-Defense Rubric, and Probe Bank\\
\normalsize for ``A Tool-Invariant Framework for Teaching and Assessing Computational Methods in the Age of Agentic AI''}

\author{Larry Engelhardt}
\affiliation{Francis Marion University, Department of Physics and Engineering, Florence, SC 29505}

\date{\today}

\maketitle

\section{Purpose and format}
\label{ssec:purpose}

This supplement provides two things. First, the full scaffolded progression referenced in Sec.~III of the main text (Sec.~\ref{ssec:progression} below): a task-by-task application of the framework from single-digit addition to agent-orchestrated molecular dynamics, with a companion table that holds one task fixed across five tool eras. Second, the complete instrument described in Sec.~VI of the main text: the rubric, probe bank, and logistics for one-on-one oral defenses of AI-assisted computational physics work. The format assumed for the defenses: students submit code and plots, with AI use permitted and disclosed, together with a five-line log recording their prediction and the verification checks they ran (main text, Secs.~III and~IV). Before the defense, the instructor strips all comments from the submitted code with an automated tool, so that the explanation a student gives in the room must come from their own model of the code rather than from the AI's narration on the screen. The student views the stripped code on screen during the defense.

The rubric's five dimensions are the main text's framework, operationalized: each dimension assesses one or more of the five pillars, so a student who scores well has demonstrated the framework end to end (Table~\ref{tab:mapping}). Numerical values below (session length, point totals, grade bands) are the author's working values---ten-minute sessions in a course of about fifteen students, informed by a semester of informal per-assignment defenses in two upper-level courses (both Fall 2025, run without comment-stripping or a formal rubric) atop years of oral examinations; adopters should calibrate them to local context. A candor the main text requires of every artifact applies to this one: these are \emph{one examiner's designed defaults, not a validated instrument}. No inter-rater data exist yet, and the oral-assessment literature documents the failure modes---halo effects, fluency bias, examiner drift---that structured descriptors and evidence notes mitigate but do not eliminate.\cite{joughin1998s,iannone2015s} Adopters should treat the gate threshold and grade bands as hypotheses that their first cohorts will test. Two design principles, argued in the main text, should nonetheless survive any local adaptation: (i) the \emph{verification gate}---fluent narration must not compensate for a hollow answer to ``why should I believe this?''---and (ii) \emph{advance publication} of the rubric and sample probes, so that preparing for the defense is identical to the learning the course intends.

\section{A scaffolded progression}
\label{ssec:progression}

Table~\ref{tab:progression} applies the framework of the main text (Sec.~III) across the arc of a physics student's computational education, listing for each task what the era's tool absorbs and what must remain human. Rows 9 and 10 deliberately split ODE integration into its white-box and black-box encounters---the main text's white-box-first sequencing rule (Sec.~V\,A) made visible. Note the two-layer trust structure in the final row: LAMMPS is a community-validated black box; the agent's orchestration of it is validated by no one but the student. That row is not harder physics than the era before agents; what changes is \emph{where the student's effort goes}.

Because Table~\ref{tab:progression} advances along two axes at once (task sophistication and tool automation), Table~\ref{tab:onetask} holds the task fixed and walks only the tool, isolating the framework's central claim: only the actuation skill and the division of labor change; the Specify, Predict, and Verify work never does.

% ---------------------------------------------------------------------
% [layout note, 2026-07-12] This table is deliberately SPLIT into two
% sidewaystable* parts (rows 1-7, then 8-12). The full 12-row tabular's
% post-rotation row-extent (~608 pt in this one-column layout) exceeds the
% available \textwidth (468 pt), so a single sideways float clips the
% header and first rows; shrink-to-fit would push the effective font below
% ~6 pt. The second part repeats the header row and uses
% \addtocounter{table}{-1} so both parts display the same table number.
% Keep the column specs of the two parts identical.
% ---------------------------------------------------------------------
\begin{sidewaystable*}
\caption{\label{tab:progression}A progression of computational tasks. V-numbers refer to the verification checks of Sec.~IV of the main text.}
\scriptsize
\setlength{\tabcolsep}{3pt}
\begin{tabular}{L{0.35cm} L{1.6cm} L{2.2cm} L{2.9cm} L{2.0cm} L{2.9cm} L{2.6cm} L{2.9cm} L{2.0cm}}
\hline\hline
\# & Task & Inputs $\to$ Outputs & Method concept (the white-box residue) & Key terminology & Verification checks (main text Sec.~IV) & What the tool absorbs & What must remain human & Canonical tool \\
\hline
1 & Single-digit addition & Two small positive integers $\to$ their sum & Combining sets; counting on & sum, plus, equals & Result exceeds either input (V2) & Nothing & Everything & Mind \\
2 & Multi-digit addition & Two integers $\to$ their sum & Place value; carrying & place value, carry & Round-number estimate first (V2) & Working memory (paper holds intermediate state) & The estimate; the concept & Pencil \\
3 & Long division & Dividend, divisor $\to$ quotient, remainder & Repeated subtraction; positional bookkeeping & quotient, remainder & Multiply back (V4) & Everything, eventually---this rung was ceded to calculators wholesale & Magnitude estimate; interpreting the remainder & Pencil $\to$ calculator \\
4 & Square root & Non-negative real $\to$ non-negative real & Inverse of squaring; bracketing & radicand, root & Bracket: $4<\sqrt{20}<5$ (V2); square the answer (V4) & The iteration & Domain restrictions; what the root means & Scientific calculator \\
5 & Root finding & $f(x)$, bracket $\to$ $x^{*}$ with $f(x^{*})=0$ & Iterative refinement: bisection shrinks a bracket; Newton follows tangents & convergence, tolerance, bracket & Plot first (V3); $f(x^{*})\approx 0$ (V4); vary the initial guess (V7) & The iteration & Bracketing from physics; choosing the \emph{physical} root & SciPy \\
6 & Curve fitting & Data, model $f(x;\theta)$ $\to$ best-fit $\theta$, uncertainties & Minimizing summed squared residuals & least squares, residual, overfitting & Fit over data (V3); structureless residuals (V4); plausible parameters with sane units (V1, V2) & The optimization & \textbf{Choosing the model}---the tool fits anything to anything & SciPy \texttt{curve\_fit} \\
7 & Numerical integration & $f(x)$, limits $\to$ a number & Summing small pieces; error shrinks with piece size & quadrature, step size, truncation error & Known-answer case (V3); halve the step (V5); units of $f\,dx$ (V1) & Summation; adaptive subdivision & Spotting singularities in the integrand as physics & SciPy \texttt{quad} \\
\hline\hline
\end{tabular}
\end{sidewaystable*}

\begin{sidewaystable*}
\addtocounter{table}{-1}% second part of tab:progression -- keep the same table number
\caption{\emph{(Continued.)}}
\scriptsize
\setlength{\tabcolsep}{3pt}
\begin{tabular}{L{0.35cm} L{1.6cm} L{2.2cm} L{2.9cm} L{2.0cm} L{2.9cm} L{2.6cm} L{2.9cm} L{2.0cm}}
\hline\hline
\# & Task & Inputs $\to$ Outputs & Method concept (the white-box residue) & Key terminology & Verification checks (main text Sec.~IV) & What the tool absorbs & What must remain human & Canonical tool \\
\hline
8 & FFT & Sampled signal $\to$ spectrum & Signals as sums of frequencies; sampling limits knowledge (Nyquist) & frequency bin, Nyquist, aliasing & Pure sine $\to$ single peak (V3); Parseval (V4) & The algorithm entirely---the canonical, \emph{community-validated} black box & Sampling choices; recognizing aliasing; interpreting peaks & \texttt{numpy.fft} \\
9 & ODE integration, hand-coded & ICs, derivative function, $dt$ $\to$ $x(t)$, $v(t)$ & Stepping: new state = old state + rate $\times\, dt$; errors accumulate & Euler, time step, truncation, stability & Drag-free case vs.\ analytic result (V3); halve $dt$ (V5); energy drift (V6) & Nothing yet---\textbf{this rung is the deliberate white-box encounter} & All of it, once---the residue hypothesis (main text Secs.~V\,A and VIII) & Python, $\sim$15 lines \\
10 & ODE integration, library & Same, plus tolerances $\to$ same, adaptively stepped & Higher-order, adaptive stepping exists; tolerance is the contract & RK45, adaptive step, stiffness & Same checks as row 9, now aimed at a tool the student didn't build & Integrator internals; step-size control & Conscious tolerances; stiffness symptoms; all of row 9's checks & \texttt{solve\_ivp} \\
11 & Monte Carlo & Distributions, $N$ $\to$ estimates \emph{with uncertainties} & Sampling converges on averages; error $\propto 1/\sqrt{N}$ & seed, standard error, convergence & Error scaling with $N$ (V5/V7); known case, e.g.\ $\pi$ by darts (V3); rerun with new seed (V7) & Sampling and bookkeeping & Statistical vs.\ systematic error; the first rung where \emph{output itself is stochastic}---rehearsal for stochastic tools & NumPy \\
12 & Capstone simulation (e.g., molecular dynamics) & Physical scenario in natural language; potentials, ensemble $\to$ working simulation, observables & All of the above, composed; $N$-body equations of motion under constraints & ensemble, thermostat, periodic boundaries, equilibration & Energy conservation in NVE (V6); small-$N$ analytic case (V3); independent method on a reduced case (V7); limiting cases (V8); the check artifacts themselves spot-verified (main text Sec.~IV) & Code authorship, the mechanics of debugging, libraries, visualization---the agent writes, runs, and repairs everything & Specification; model choice; every check in this column; accepting a bug as fixed; the claim itself & Agentic AI (Python, LAMMPS) \\
\hline\hline
\end{tabular}
\end{sidewaystable*}

\begin{table*}
\caption{\label{tab:onetask}One task---evaluating a definite integral---across five tool eras. The Specify, Predict, and Verify work is identical in every row.}
\small
\begin{tabular}{L{3.2cm} L{4.2cm} L{4.4cm} L{4.4cm}}
\hline\hline
Tool era & The human's actuation skill & What the tool absorbs & Specify / Predict / Verify \\
\hline
Pencil (Riemann sum) & Write numerals; organize a table of $f(x_i)\,\Delta x$ & Nothing & \emph{Identical in every row:} define $f$, $a$, $b$, and the accuracy needed; estimate the answer first (width $\times$ typical height); check units, a known case, and step-halving \\
Scientific calculator & Key in terms; keep the running sum & Per-term arithmetic & (same) \\
Spreadsheet & Build columns; sum them & Bookkeeping and summation & (same) \\
SciPy & One function call & The entire algorithm (community-validated) & (same) \\
Agentic AI & A natural-language specification & Algorithm choice, code, execution, plotting (bespoke, unvalidated) & (same)---but now the checks are the \emph{only} thing standing between the student and a confident wrong answer \\
\hline\hline
\end{tabular}
\end{table*}

\section{Session structure}
\label{ssec:structure}

Table~\ref{tab:structure} shows the ten-minute structure---a hard limit in the author's practice; a semester of informal predecessors, atop years of oral examinations, established that ten minutes suffices to discriminate. Instructors with more time can scale the phases proportionally. Probe regions of the code (e.g., the force calculation, the update loop, one analysis/plotting block) should be selected by the instructor \emph{before} the session, and the same \emph{types} of regions should be probed across students for fairness. Probe deeply in two or three places rather than shallowly everywhere; announce in advance that any region is fair game, so the incentive covers the whole artifact even though the defense samples it.

One scope note, because it determines what the code-comprehension dimension (D1) can fairly demand: the walkthrough covers the student's \emph{own} project, iterated on for weeks with the defense announced in advance. D1 assesses familiarity with one's own artifact at the level of purpose and data flow---not cold review of foreign code. The reading fluency it does require is trained deliberately by the error-injection exercises and the provided-code quiz format of the main text (Secs.~V\,B and VI\,B), which are graded practice in reading code one did not write.

\begin{table}[htb]
\caption{\label{tab:structure}Session structure (10 minutes, hard limit).}
\begin{ruledtabular}
\begin{tabular}{L{2.6cm} L{1.4cm} L{11.5cm}}
Phase & Time & What happens \\
\hline
Opening statement & 1 min & Uninterrupted: ``Tell me what this simulation does, what physics it implements, and what your main result is.'' (Lets nervous students settle on prepared ground.) \\
Code walkthrough & 3 min & Instructor selects 2--3 regions of the comment-stripped code. Student explains mechanics \emph{and purpose}. \\
Results and plots & 2 min & Student explains each plot physically and defends why it makes sense. \\
Verification probes & 3 min & ``Why should I believe this?''---checks performed, limiting cases, counterfactual predictions; probes the submitted prediction-and-checks log. \\
One stretch probe & 1 min & A live-modification or transfer question (Sec.~\ref{ssec:probes}). Missing it should not fail a student; answering it well distinguishes the top level. \\
\end{tabular}
\end{ruledtabular}
\end{table}

\section{The rubric: five dimensions, four levels}
\label{ssec:rubric}

Score each dimension 0--3 using the descriptors in Table~\ref{tab:rubric}. Descriptors define the \emph{center} of each level; score holistically within a dimension. The dimension-1 litmus test deserves special mention: \emph{``Point to the line where Newton's second law enters this program.''} The design intent: a student with genuine command locates it in seconds, while one without it searches their own submission as if it were a stranger's. Two semesters of informal defenses support the general expectation that the discrimination is fast; the specific probes and descriptors here meet their first full test in Fall 2026.

\begin{table*}[p]
\caption{\label{tab:rubric}The oral-defense rubric. Score each dimension 0--3. D5 is gated: the defense cannot receive a passing grade unless D5 $\geq 2$, regardless of total (Sec.~\ref{ssec:scoring}).}
% [layout fix, 2026-07-14] The preprint layout double-spaces table rows,
% making this five-dimension table ~1.8 pages tall; on its float page the
% overflow (rest of D3, D4, D5) was silently clipped off the page bottom.
% Two-part fix: (i) reset to single spacing inside each float (takes effect
% at the following font-size switch; the group ends with the float, so
% nothing leaks out), and (ii) SPLIT the table into two parts (D1-D3, then
% D4-D5 with a repeated header row and \addtocounter{table}{-1} so both
% parts display the same table number) -- same pattern as Table S1. Even
% single-spaced, all five dimensions exceed one float page. Expected
% cosmetic side effect: one more duplicate-destination hyperref warning.
\renewcommand{\baselinestretch}{1}%
\footnotesize
\setlength{\tabcolsep}{3pt}
\begin{ruledtabular}
\begin{tabular}{L{1.9cm} L{3.6cm} L{3.4cm} L{3.2cm} L{3.0cm}}
Dimension & 3 --- Command & 2 --- Functional & 1 --- Surface & 0 --- Absent \\
\hline
\textbf{D1. Code comprehension} (the stripped-code walk\-through) &
Explains what each probed block does mechanically \emph{and why it exists} (its purpose in the physics or algorithm). Traces data flow across blocks (``this array filled here is what gets plotted there''). Correctly predicts the effect of a proposed change. &
Explains the mechanics of most probed code and the purpose of the major blocks; some hesitation connecting blocks to each other or to the physics. Minor errors self-corrected when probed. &
Paraphrases lines (``this sets \texttt{v} equal to \texttt{v} plus \texttt{a} times \texttt{dt}'') without purpose; names what major blocks are ``about'' but cannot say why they are built as they are, or where a given quantity comes from. &
Cannot say what major blocks do; guesses contradicted by the code; cannot locate central quantities (the force, the state variables) in their own submission. \\[4pt]
\textbf{D2. Method understanding} (the numerical algorithm) &
Explains the algorithm's core idea in plain language (``Euler assumes the rate is constant over each little step''), identifies its knobs ($dt$, tolerance, $N$) \emph{and} its characteristic failure modes (instability, energy drift, truncation error), and can say how they would detect one. &
Explains the core idea and the knobs; vague on failure modes or on how errors depend on the knobs (``smaller $dt$ is better'' without why or how much). &
Names the method but explains it as ritual (``you just update $v$ then $x$''); cannot connect knobs to accuracy. &
Cannot say what method the code uses or why any numerical method is needed (e.g., why not just solve it exactly). \\[4pt]
\textbf{D3. Physics model and terminology} &
States the governing equations and every idealization (point mass, no drag, small angle, classical), knows \emph{when the model breaks}, and uses disciplinary vocabulary precisely. Units and dimensions at command: ``what are the units of this variable?'' answered instantly. &
States the equations and most assumptions; wobbles on applicability limits or occasionally misuses a term; unit questions answered correctly with brief thought. &
Knows the general topic but cannot enumerate assumptions; terminology loose; unit questions cause real trouble. &
Cannot state what physical situation the simulation models or what equations it implements. \\
\end{tabular}
\end{ruledtabular}
\end{table*}

\begin{table*}[!tp]% !tp (not p): at ~half a page this part misses \floatpagefraction and a [p] spec defers it to the back; as a bang-top float it lands directly after part 1
\addtocounter{table}{-1}% second part of tab:rubric -- keep the same table number
\caption{\emph{(Continued.)}}
\renewcommand{\baselinestretch}{1}%
\footnotesize
\setlength{\tabcolsep}{3pt}
\begin{ruledtabular}
\begin{tabular}{L{1.9cm} L{3.6cm} L{3.4cm} L{3.2cm} L{3.0cm}}
Dimension & 3 --- Command & 2 --- Functional & 1 --- Surface & 0 --- Absent \\
\hline
\textbf{D4. Interpretation of results} (the plots) &
Reads every plot physically: axes, units, scales chosen deliberately; explains each qualitative feature (peak, kink, asymptote, oscillation) causally; states what the plot \emph{means}---the claim it supports. &
Explains the overall behavior physically; a feature explained only descriptively (``it levels off'') rather than causally (``drag balances gravity---terminal velocity''). &
Describes the curves as shapes, not physics (``it goes up then flattens''); unsure why a feature appears or what the plot is for. &
Cannot say what is plotted against what, or the interpretation contradicts the plot. \\[4pt]
\textbf{D5. Verification and sensemaking} (``why should I believe this?'') &
Volunteers evidence unprompted: at least two independent checks actually performed (known-answer case, limiting case, conservation check, step-halving, back-substitution). Answers counterfactual probes correctly. Knows where they would look first if told there is a bug. &
Describes at least one real check when asked; counterfactual probes mostly answered correctly, reasoning aloud. &
``It looks right'' / ``the AI is usually right'' / appeals to the plot being smooth; a counterfactual probe produces a guess without a mechanism. &
No concept that verification is their job; visibly never questioned the output. \\
\end{tabular}
\end{ruledtabular}
\end{table*}

\section{Scoring, grade mapping, and retakes}
\label{ssec:scoring}

Suggested defaults, to be adjusted to local grading philosophy:

\begin{itemize}
\item \textbf{Total: 15 points} (five dimensions $\times$ 0--3), recorded on a traditional 0--100 scale as $100\times(\text{total})/15$. If letter anchors are wanted: 13--15 $\approx$ A; 10--12 $\approx$ B; 7--9 $\approx$ C.
\item \textbf{The verification gate:} regardless of total, the defense earns a passing grade only if D5 $\geq 2$. D5 is the keystone dimension---it is the framework's central pillar and the one skill that certifies safe delegation to AI---and fluent plot narration must not compensate for its absence. The gate is the instrument's strongest and least-tested design choice: adopters should track how often students fail on the gate alone, because that rate is the difference between a keystone and a trapdoor.
\item \textbf{Retakes:} the author's defenses carry none---each is scored once. The mastery-oriented machinery lives elsewhere in the course: the weekly quizzes are specification-graded pass/not-pass (a pass requires A/B-quality work; students may retry, each failed attempt costing 10\% of that item's credit), a specification-grading structure the author has used since 2019, and one that supports the motivational goals of the main text (Sec.~V\,D): competence becomes achievable rather than gambled. Adopters who prefer defense retakes should weigh the tension a grade cap creates: it deters strategic first attempts, but it also limits recovery for students whose first attempt failed on anxiety rather than understanding.
\item \textbf{Record-keeping:} one line of evidence per dimension during the session (the observation justifying the score). These notes are the consistency instrument across students, the formative feedback returned to each student, and---anonymized---a record of practice. After the first three or four defenses, re-read the notes and check for scorer drift; if teaching assistants share the scoring, score one session independently and compare before dividing the roster.
\end{itemize}

\section{Probe bank}
\label{ssec:probes}

Publish a representative subset to students in advance---transparency converts preparation into exactly the studying the course wants---and hold a private reserve for the sessions. Advance publication also disarms the obvious workaround: a student who rehearses answers to these probes with an AI until they can survive live, adaptive follow-ups has done precisely the studying the course intends (main text, Sec.~VI\,C).

\subsection*{D1 --- Code comprehension}
\begin{itemize}
\item ``Walk me through this loop, line by line---what, and why.''
\item ``Point to the line where [Newton's second law / the boundary condition / the measured observable] lives.''
\item ``What would break, and how would it look, if we deleted this line?''
\item ``This variable---where is it born, where does it change, where is it used?''
\item ``If I flip this minus sign, what happens to the plot?''
\end{itemize}

\subsection*{D2 --- Method}
\begin{itemize}
\item ``Why does this code take many small steps instead of one big one?''
\item ``How did you choose $dt$? What would $10\times$ larger do? How would you notice?''
\item ``What does this method assume during each step, and when is that a bad assumption?''
\item ``If your trajectory slowly gains energy, is that physics or numerics? How do you know?''
\end{itemize}

\subsection*{D3 --- Physics model}
\begin{itemize}
\item ``List every idealization this simulation makes. Which would fail first in the real system?''
\item ``What are the units of this variable? Check that this line is dimensionally consistent.''
\item ``What is the governing equation here---write it down, then find it in the code.''
\end{itemize}

\subsection*{D4 --- Plots}
\begin{itemize}
\item ``Explain this kink/peak/plateau physically.''
\item ``What should this curve do as $t \to \infty$ (or as this parameter $\to 0$), and does it?''
\item ``What claim does this plot let you make that you could not make without it?''
\end{itemize}

\subsection*{D5 --- Verification}
\begin{itemize}
\item ``Convince me this is correct. What did you actually check?''
\item ``Before you ran it, what did you expect this number or curve to be? Was your prediction right?''
\item ``Set [drag / the coupling / the interaction] to zero---what is the exact answer, and does your code reproduce it?''
\item ``Suppose I told you there is exactly one bug. Where do you look first, and why there?''
\item ``Your energy-conservation plot---how do you know \emph{it} is right? What in it could you check by hand?'' \emph{(The independence probe: the check artifacts are themselves agent-generated; see main text Sec.~IV.)}
\item ``What did the AI decide that you didn't? Did you override anything it did?'' \emph{(The AI-provenance probe: assesses calibrated reliance directly, and normalizes honest disclosure of AI use rather than driving it underground.)}
\end{itemize}

\subsection*{Stretch probes (live modification and transfer; distinguishes level 3)}
\begin{itemize}
\item ``Add a printout of total energy every 100 steps---show me where the edit goes.'' (Watch where they point; typing it out is unnecessary.)
\item ``How would you extend this to include air resistance? Which lines change?''
\item ``Your classmate's version uses [a different method]. What would differ in the results?''
\end{itemize}

\section{Red flags and green flags}
\label{ssec:flags}

Fast pattern recognition during sessions.

\emph{Red flags (surface command masking absent understanding):}
\begin{itemize}
\item Explanation that restates syntax in English without ever mentioning physics.
\item Cannot \emph{locate} things in their own code (searches, scrolls, guesses).
\item Every ``why'' answered with ``that's how it's usually done'' or ``the AI chose that.''
\item Plot narration that never uses a physical noun (force, energy, equilibrium, \ldots).
\item Verification claims that turn out to be descriptions of the output looking nice.
\end{itemize}

\emph{Green flags (genuine command):}
\begin{itemize}
\item Self-correction in mid-answer (``wait---that array is velocity, not position\ldots'').
\item Unprompted connection of a code choice to a physical consequence.
\item Volunteering a check they performed that was not asked about.
\item ``I don't know, but here is how I would find out''---with a sound method. Score this \emph{up}, not down; it is exactly the professional behavior the course exists to produce.
\end{itemize}

\section{Fairness, anxiety, and logistics}
\label{ssec:logistics}

Oral assessment has a substantial research literature, and its documented risks---reliability across examiners, halo effects, fluency and language bias, differential impact on anxious students---are the design constraints of this section.\cite{joughin1998s,iannone2015s} The mathematics-education experience is nonetheless encouraging: where oral assessment has been introduced deliberately, staff-workload and student-anxiety fears were only partially realized, and students reported revising for understanding rather than pattern-matching.\cite{iannone2015s}

\begin{itemize}
\item \textbf{Publish everything} before the first defense: rubric, session structure, sample probes, grade mapping. The defense should never surprise students in format---only in the specific probes.
\item \textbf{Anxiety:} the uninterrupted opening lets nervous students settle on prepared ground, and the per-assignment cadence helps---no single ten-minute session carries the course. Provide standard accommodations (extra time; alternative formats where required by an accommodation plan).
\item \textbf{Language:} score physics, not fluency of delivery---fluency bias is the best-documented failure mode of oral formats.\cite{joughin1998s} The terminology criterion in D3 concerns \emph{disciplinary} precision, not eloquence, and applies identically to native and non-native speakers.
\item \textbf{Time budget:} ten minutes $\times$ $N$ students per defended assignment---for the author's fifteen-student course, 2.5 contact-hours per round, less than careful grading of fifteen written reports and far more informative. For larger courses: five-minute spot-defenses covering two rotating dimensions on most assignments, plus one full defense per term; or paired defenses (students probe each other, instructor scores both roles---formative rehearsal, not certification); or calibrated teaching assistants, as computing education has demonstrated at scale.
\item \textbf{Consistency:} pre-select probe regions; keep the one-line evidence notes; recalibrate after the first few sessions (Sec.~\ref{ssec:scoring}).
\end{itemize}

\section{Alignment with the framework}
\label{ssec:alignment}

Table~\ref{tab:mapping} maps each rubric dimension onto the framework of the main text. Every pillar is assessed, though not one-to-one: pillar 2 is exercised across D1 and D2 (on the artifact and on the method respectively), and pillar 5 (tool operation) is deliberately certified by a probe rather than a scored dimension---the artifact's existence plus the AI-provenance probe assess it directly, and scoring eloquence about tooling would reward the wrong thing. Nothing in the rubric lies outside the framework. This closed loop---framework $\rightleftharpoons$ rubric---is the design property that makes the defense a measurement of the framework rather than a generic oral exam.

\begin{table}[htb]
\caption{\label{tab:mapping}Rubric dimensions mapped to the framework of the main text (pillar numbers from main text Sec.~III\,A; loop steps from Sec.~III\,B). The final row is a probe, not a scored dimension.}
\begin{ruledtabular}
\begin{tabular}{L{3.2cm} L{6.4cm} L{5.2cm}}
Rubric dimension & Central probe & Framework element \\
\hline
D1. Code comprehension & ``Walk me through this block---what, and why. Where does the physics enter?'' & Pillar 2 (method concept), exercised on the artifact \\
D2. Method understanding & ``Why this $dt$? What would $10\times$ larger do, and how would you notice?'' & Pillar 2: knobs and failure modes \\
D3. Physics model and terms & ``List every idealization. Which fails first in the real system?'' & Pillars 2--3 (domain concepts and discourse) \\
D4. Interpretation of results & ``Explain this kink physically. What claim does this plot support?'' & Pillar 1 (outputs); Interpret step of the loop \\
D5. Verification & ``Convince me this is correct. What did you actually check?'' & Pillar 4; the loop's Predict and Verify steps; calibrated reliance (via the AI-provenance probe) \\
Pillar-5 probe (not a scored dimension) & ``What did the AI decide that you didn't?'' & Pillar 5 (tool operation); Delegate step \\
\end{tabular}
\end{ruledtabular}
\end{table}

\begin{thebibliography}{9}

\bibitem{joughin1998s} G. Joughin, ``Dimensions of oral assessment,'' Assess. Eval. High. Educ. \textbf{23}(4), 367--378 (1998).

\bibitem{iannone2015s} P. Iannone and A. Simpson, ``Students' views of oral performance assessment in mathematics: Straddling the `assessment of' and `assessment for' learning divide,'' Assess. Eval. High. Educ. \textbf{40}(7), 971--987 (2015).

\end{thebibliography}

\end{document}

